$k$-point semidefinite programming bounds for equiangular lines

We give a hierarchy of $k$-point bounds extending the Delsarte-Goethals-Seidel linear programming $2$-point bound and the Bachoc-Vallentin semidefinite programming $3$-point bound for spherical codes. An optimized implementation of this hierarchy allows us to compute~$4$, $5$, and $6$-point bounds for the maximum number of equiangular lines in Euclidean space with a fixed common angle.

==> KPointBound.jl <==
# To use this code install julia 1.0.* (https://julialang.org/downloads/)
# (available for linux/osx/windows) and sdpa_gmp (http://sdpa.sourceforge.net/). 

# For getting high precision output from sdpa_gmp we need to use a patched version, 
# which is available on, e.g., http://www.daviddelaat.nl/sdpa-gmp-7.1.3.tar.gz 
# Make sure that the sdpa_gmp binary is callable (add it to PATH)

# To install Nemo, AbstractAlgebra, Combinatorics, and IterTools run julia and type
# julia> Pkg.add("Nemo")
# julia> Pkg.add("Combinatorics")
# julia> Pkg.add("IterTools")
# (This code has been tested with AbstractAlgebra 0.2.0 and Nemo 0.10.3)

# To use this code run julia in this folder and type, e.g., 
# julia> push!(LOAD_PATH, pwd())
# julia> using KPointBound
# julia> solver = SDPAGMP(precision=800)
# julia> solvekpointbound(60, 4, 5, [-1//5,1//5], prec=1000, solver=solver)
# julia> solver = SDPAGMP(2, precision=800, epsilonstar="1e-20", epsilondash="1e-20", lambdastar="1e10")
# julia> solvekpointbound(60, 6, 5, [-1//5,1//5], prec=1000, solver=solver)




module KPointBound

using LinearAlgebra, Nemo, AbstractAlgebra, Combinatorics, IterTools

import Base: zero, inv, one, +, -, *, /, //, ^, length, show, getindex, iszero, ==, copy, isequal
import LinearAlgebra: norm

export solvekpointbound, SDPAGMP




########################
### KPointBound code ###
########################

"The Gegenbauer polynomial in dimension n of degree k. This is also 
 known as the Gegenbauer polynomial with parameter lambda = n/2-1, 
 or the Jacobi polynomial with parameters alpha = beta = (n-3)/2.
 Normalized to evaluate to 1 at 1."
function gegenbauwer(k, n, x) 
    a = one(x)
    k == 0 && return a
    b = x
    k == 1 && return b
    for l = 2:k
        c = (2l+n-4)//(l+n-3) * x * b - (l-1)//(l+n-3) * a 
        a = b
        b = c
    end
    b
end

function gegenbauwer_leading_coeff(k, n)
    k == 0 ? 1 : prod((2l+n-4)//(l+n-3) for l = 1:k)
end

"The function P as described in the notes"
function P(n, m, l, u, v, t)
    s = (1-dot(u,u)) * (1-dot(v,v))
    if abs(s) < 1e-12 
        gegenbauwer_leading_coeff(l, n-m) * (t-dot(u,v))^l        
    else    
        s = sqrt(s)
        s^l * gegenbauwer(l, n-m, (t-dot(u,v))/s)  
    end
end

"The function Y as described in the notes"
function Y(n::Int, m::Int, l::Int, d::Int, u, v, t)
    R = parent(u[1])
    s = Matrix{Nemo.arb}(undef, binomial(d-l+m, m), binomial(d-l+m, m))
    monsu = monomials(u, d-l)
    monsv = monomials(v, d-l)
    p = P(n, m, l, u, v, t)
    for i=1:binomial(d-l+m, m), j=1:binomial(d-l+m, m)
        s[i, j] = p * monsu[i] * monsv[j]
    end
    s
end

"The function Fcal as described in the notes"
function Fcal(n::Integer, l::Integer, d::Integer, Q::Vector{Vector{arb}}, x::Vector{arb}, y::Vector{arb})
    R = parent(x[1])
    m = length(Q)
    s = [zero(R) for _=1:binomial(d-l+m, m), _=1:binomial(d-l+m, m)]
    if m == 0
        t = gegenbauwer(l, n, sum(a*b for (a,b) in zip(x, y)))
        s[1, 1] = t
        return s
    end
    AR = hcat(Q...)
    M = matrix(R, transpose(AR)*AR)
    L = arbcholesky(M)[2]
    f = zero(R)
    for p in permutations(1:m)
        if isapprox(M[p,p], M)
            f += one(R)
            mx = transpose(AR[1:size(AR,1),p])*x 
            my = transpose(AR[1:size(AR,1),p])*y
            u = arbtril(L, MatrixSpace(R, length(mx), 1)(mx))
            v = arbtril(L, MatrixSpace(R, length(my), 1)(my))
            u = [u[k,1] for k=1:size(u,1)]
            v = [v[k,1] for k=1:size(v,1)]
            s += Y(n, m, l, d, u, v, dot(x, y))
        end
    end
    s ./ f
end

function orbitequal(M1::Matrix{T}, M2::Matrix{T}) where T
    size(M1) != size(M2) && return false
    n = size(M1,1)
    any(all(abs(M1[p,p][i,j] - M2[i,j])<1e-8 for i=1:size(M1,1) for j=1:size(M1,2)) for p in permutations(1:size(M1,1)))
end

"Tests wether two sets of vectors are in the same orbit under the orthogonal group,
 to make this fast we need a good heuristic for graph isomorphism."
function orbitequal(Q1::Vector{Vector{T}}, Q2::Vector{Vector{T}}) where T
    length(Q1) != length(Q2) && return false
    n = length(Q1)
    n == 0 && return true
    orbitequal([dot(Q1[i], Q1[j]) for i = 1:n, j=1:n], [dot(Q2[i], Q2[j]) for i = 1:n, j=1:n])
end

"Pivoted Cholesky decomposition. For `s, R, p = pcholesky(A)`, we get A[p,p] == R'*R"
function pcholesky(A)
    A = deepcopy(A)
    n = size(A, 1)
    p = collect(1:n)
    for k = 1:n
        d = [A[i,i] for i=1:n]
        val, s = findmax(d[k:n])
        s = s+k-1
        if val < 0
            return false, A, p
        end
        if s != k
            A[:, [k, s]] = A[:, [s, k]]
            A[[k, s], :] = A[[s, k], :]
            p[[k, s]] = p[[s, k]]
        end
        A[k,k] = sqrt(A[k,k])
        if k == n
            break
        end
        A[k, k+1:n] = A[k, k+1:n] ./ A[k,k]
        j = k+1:n
        A[j,j] = A[j,j] - A[k,j]*transpose(A[k,j])
    end
    for i=1:n, j=1:i-1
        A[i,j] = zero(A[i,j])
    end
    true, A, p
end

"Generate the independent sets of cardinality `card` in the finite 
 distance graph on the `n-1`-sphere with inner products `innerproducts`.
 Returns a vector containing a complete set of independent sets (up to 
 permutations of the vectors). Each independent set is represented by 
 a vector containing the vectors in the independent set in an arbitrary order.
 The vectors are not in R^n, but are as short as possible (without trailing zeros)"
function independentsets(n::Int, card::Int, innerproducts::Vector)
    @assert n >= card
    R = parent(innerproducts[1])
    Ms = Set{Matrix{arb}}()
    X = Vector{Vector{arb}}[]
    
    if card == 0
        push!(X, Vector{arb}[])
        return X
    end
    
    for k = 0:length(innerproducts)^binomial(card, 2)-1
        M = Matrix{arb}(undef, card, card)
        for i = 1:card
            M[i, i] = one(R)
        end
        i = 1
        j = 1
        for z in digits(k, base=length(innerproducts), pad=binomial(card, 2))
            j += 1
            M[i, j] = M[j, i] = innerproducts[z+1]
            if j == card
                i += 1
                j = i
            end
        end
        
        cont = true
        for E in Ms
            if all(abs(M[i,j]-E[i,j]) < 1e-20 for i=1:size(M,1) for j=1:size(M,2))
                cont = false
                break
            end
        end
        
        if cont
            status, F, p = pcholesky(M)
            if status
                push!(X, [[F[j,i] for j=1:size(F,2)] for i=1:card])
                for p in permutations(1:card)
                    push!(Ms, M[p, p])
                end
            end
        end
    end
    X
end

"Trace inner product for symmetric matrices"
function symtraceprod(A, B)
    @assert size(A) == size(B)
    sum((i == j ? 1 : 2) * A[i,j] * B[i,j] for i = 1:size(A, 1) for j = 1:i)
end

"n log(n) algorithm to test whether two vectors are equal up to permutations 
 of the elements (where these elements are also vectors)."
function permequal(u::Vector{Vector{T}}, v::Vector{Vector{T}}) where T
    length(u) != length(v) && return false
    all(all(abs(x-y) < 1e-12 for (x,y) in zip(a,b)) for (a,b) in zip(sort(u),sort(v)))
end

"Compute the k-point bound for spherical finite distance graphs
 n is the dimension of the ambient space (we work with S^{n-1})
 k is the level in the hierarchy
 d is the degree of the Fourier series
 D is a vector of allowed distances"
function kpointbound(n, k, d, D::Vector; prec=1000)
    Field = ArbField(prec)
    
    D = [Field(a) for a in D]
    
    AER = AffineExpressionRing(Field)
    
    println("Generating independent sets...")
    Rcal = [independentsets(n, m, D) for m = 0:k]
    println("Generating variables...")
    F = [[[psdvariable(Field, binomial(d-l+m, m)) for l=0:d] for _ in eachindex(Rcal[1+m])] for m=0:k-2]
    
    println("Generating constraints...")
    constraints = AffineExpression{arb}[]
    alpha = psdvariable(Field, 1)[1,1]
    
    for m = 1:k
        cont = 0
        total = size(Rcal[1+m], 1)
        for Rindex in eachindex(Rcal[1+m])
            R = Rcal[1+m][Rindex]
            cont += 1
            println("creating $(m)-point constraint $(cont) of $(total)...")
            constraint = zero(AER)
            for s = 0:k-2, Q in subsets(R, s)
                orbitindex, p = 1, []
                if s != 0
                    GramQ = matrix(Field, [dot(Q[i], Q[j]) for i=1:s, j=1:s])
                    orbitindex = findfirst(x -> orbitequal(x, Q), Rcal[1+s])
                    gramR = matrix(Field, [dot(Rcal[1+s][orbitindex][i], Rcal[1+s][orbitindex][j]) for i=1:s, j=1:s])
                    for x in permutations(1:s)
                        if isapprox(GramQ[x,x], gramR)
                            p = x
                            break
                        end
                    end
                end
                for l = 0:d
                    M = [zero(Field) for _=1:binomial(d-l+s, s), _=1:binomial(d-l+s, s)]
                    for x in R, y in R
                        if permequal(union(Q, [x, y]), R)
                            M += Fcal(n, l, d, Q[p], x, y)
                        end
                    end
                    constraint += symtraceprod(F[1+length(Q)][orbitindex][1+l], M)
                end
            end
            push!(constraints, constraint + (m == 2 ? 2 : 0) + (m == 1 ? (1-alpha) : 0))
        end
    end

    slack = [psdvariable(Field, 1)[1,1] for _ in eachindex(constraints)]

    SparseSDP(Minimize(alpha), [constraints[i] + slack[i] for i in eachindex(constraints)]...), slack
end

function solvekpointbound(n, k, d, D::Vector; prec=2000, solver=SDPAGMP())
    sdp, slack = kpointbound(n, k, d, D, prec=prec)
    status, sol = solvesdp(sdp, solver)
    for M in sol.primalmatrices
        if arbcholesky(M)[1] == 0
            error("not all matrices are psd")  
        end
    end
    for i in eachindex(sdp.linearconstraints)
        if sol[sdp.linearconstraints[i] - slack[i]] > 0
            error("not all inequality constraints are satisfied")
        end
    end
    primalobj(sol)
end






################################################
### Missing functions across julia libraries ###
################################################

function Base.BigFloat(a::Nemo.fmpq)
    big(a.num) / a.den
end

function Base.BigFloat(a::Nemo.arb)
    s = split(string(a))[1]
    if length(s) >= 2 && s[2]=='+'
        big"0.0"
    else
        parse(BigFloat, s[1] == '[' ? s[2:end] : s)
    end
end

function LinearAlgebra.dot(p::PolyElem{T}, q::PolyElem{T}) where T 
    p * q
end

function AbstractAlgebra.subst(p::MPolyElem, v::Vector)
    @assert length(vars(parent(p))) == length(v) 
    r = zero(p)
    for i = 1:length(p)
        r += p.coeffs[i] * prod(v[k]^p.exps[k, i] for k = 1:length(vars(parent(p))))
    end
    r
end

function coeffs(p::MPolyElem)
    p.coeffs[1:length(p)]
end

Base.isless(a::arb, b::arb) = a<b

LinearAlgebra.dot(a::arb, b::arb) = a*b

function Base.getindex(m::arb_mat, x::AbstractVector{T}, y::AbstractVector{Q}) where {T<:Integer, Q<:Integer}
   z = zero_matrix(base_ring(m), size(m)...)
   for i=1:rows(m), j=1:cols(m)
       z[i,j] = m[x[i], y[j]]
   end
   z
end

function Base.isapprox(x::arb_mat, y::arb_mat)
    all(abs(x[i,j] - y[i,j]) < 1e-12 for i=1:size(x,1) for j=1:size(x,2))
end

Base.broadcastable(m::arb) = Ref(m)
Base.copy(a::arb) = deepcopy(a)

function arbcholesky(x::arb_mat)
    y = zero_matrix(base_ring(x), size(x, 1), size(x, 2))
    status = ccall((:arb_mat_cho, :libarb), Cint, (Ref{arb_mat}, Ref{arb_mat}, Int), y, x, prec(base_ring(x)))
    status, y
end

function arbtril(L::arb_mat, B::arb_mat)
    X = zero(parent(L))
    ccall((:arb_mat_solve_tril, :libarb), Cint, (Ref{arb_mat}, Ref{arb_mat}, Ref{arb_mat}, Int, Int), X, L, B, 0, prec(base_ring(L)))
    X
end

function arbcholesky(x::Matrix{arb})
    M = MatrixSpace(parent(x[1,1]), size(x,1), size(x,2))
    arbcholesky(M(x))
end





#################################
### SDP specification library ###
#################################

### Affine expressions ###

struct Entry
    blockname
    i
    j
    Entry(name, i, j) = new(name, min(i, j), max(i, j))
end

function ==(a::Entry, b::Entry)
    a.blockname == b.blockname && a.i == b.i && a.j == b.j
end

show(io::IO, entry::Entry) = print(io, entry.blockname, '[', entry.i, ',', entry.j, ']')

struct AffineExpressionRing{T} <: AbstractAlgebra.Ring
    base_ring
end

# We model AffineExpression as a ring and give an error when an operation is not possible.
AffineExpressionRing(ring::T) where T<:AbstractAlgebra.Ring = AffineExpressionRing{elem_type(ring)}(ring)

mutable struct AffineExpression{T} <: AbstractAlgebra.RingElem where T
    parent::AbstractAlgebra.Ring
    variables::Vector{Entry}
    coefficients::Vector{T}
    constant::T
    function AffineExpression{T}(variables, coefficients, constant) where T
        @assert length(variables) == length(coefficients)    
        nonzerolist = [i for i in eachindex(coefficients) if !iszero(coefficients[i])]
        new(AffineExpressionRing(parent(constant)), variables[nonzerolist], coefficients[nonzerolist], constant)
    end
end

function AbstractAlgebra.parent_type(::Type{AffineExpression{T}}) where T
    AffineExpressionRing{T}
end

function AbstractAlgebra.elem_type(::Type{AffineExpressionRing{T}}) where T
    AffineExpression{T}
end

function AbstractAlgebra.base_ring(R::AffineExpressionRing{T}) where T
    R.base_ring
end

AbstractAlgebra.parent(ae::AffineExpression) = ae.parent

AbstractAlgebra.isdomain_type(::Type{AffineExpression}) = false

isexact_type(::Type{AffineExpression{T}}) where T = isexact_type(T)

Base.hash(f::AffineExpression{T}, h::UInt) where T = hash(f.variables) + hash(f.coefficients) + hash(f.constant)

function (R::AffineExpressionRing{T})() where T
    AffineExpression(Entry[], T[], zero(base_ring(R)))
end

function (R::AffineExpressionRing{T})(a::RingElement) where T
    AffineExpression(Entry[], T[], base_ring(R)(a))
end

function (R::AffineExpressionRing{T})(a::AffineExpression{T}) where T
    a
end

function (R::AffineExpressionRing{T})(a::T) where T
    AffineExpression(Entry[], T[], base_ring(R)(a))
end

function zero(R::AffineExpressionRing{T}) where T
    AffineExpression(Entry[], T[], zero(base_ring(R)))
end

function one(R::AffineExpressionRing{T}) where T
    AffineExpression(Entry[], T[], one(base_ring(R)))
end

function zero(R::AffineExpression{T}) where T
    AffineExpression(Entry[], T[], zero(base_ring(parent(R))))
end

function one(R::AffineExpression{T}) where T
    AffineExpression(Entry[], T[], one(base_ring(parent(R))))
end

function iszero(a::AffineExpression)
    all(iszero, a.coefficients) && iszero(a.constant)
end

function isone(a::AffineExpression{T}) where T
    all(iszero, a.coefficients) && a.constant == one(T)
end

canonical_unit(f::AffineExpression) = one(parent(f))

function entry(T, name, i, j)
    AffineExpression([Entry(name, i, j)], [one(T)], zero(T))
end

getindex(ae::AffineExpression, i) = (ae.coefficients[i], ae.variables[i])

function show(io::IO, ae::AffineExpression{T}) where T
    for k = 1:length(ae)-1
        coeff, entry = ae[k]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(entry, " + ")
    end
    if length(ae) >= 1
        coeff, entry = ae[length(ae)]
        if coeff != one(coeff)
            print(io, coeff, '*')
        end
        print(io, entry)
    end
    if ae.constant > 0
        print(io, " + ", ae.constant)
    elseif ae.constant < 0
        print(io, " - ", abs(ae.constant))
    end
end

function AffineExpression(variables::Vector{Entry}, coefficients::Vector{T}, constant::T) where T
    AffineExpression{T}(variables, coefficients, constant)
end

function length(a::AffineExpression)
    @assert length(a.variables) == length(a.coefficients)
    length(a.variables)
end

*(a::T, b::Vector{T}) where {T<:Number} = [a*x for x in b]
*(a::T, b::Vector{T}) where {T<:RingElem} = [a*x for x in b]
/(a::Vector{T}, b::T) where {T<:Number} = [x/a for x in b]
/(a::Vector{T}, b::T) where {T<:RingElem} = [x/a for x in b]

//(a::BigFloat, b::BigFloat) = a/b

AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{AffineExpression{T}}) where T <: RingElement = AffineExpression{T}

function AbstractAlgebra.promote_rule(::Type{AffineExpression{T}}, ::Type{U}) where {T <: RingElement, U <: RingElement}
   AbstractAlgebra.promote_rule(T, U) == T ? AffineExpression{T} : Union{}
end

function Base.iterate(a::AffineExpression, state=1)
    if state > length(a.coefficients) 
        nothing
    else
        ((a.variables[state], a.coefficients[state]), state+1)
    end
end

function //(a::AffineExpression{T}, s::S) where {S,T}
    R = promote_type(S, T)
    AffineExpression{R}(a.variables, a.coefficients/s, a.constant/s)
end

function ^(a::AffineExpression{T}, n::Integer) where {T}
    if n == 0
        one(a)
    elseif n == 1
        a
    else
        if length(a) == 0
            AffineExpression(Entry[], T[], a.constant^n)
        else
            error("Impossible power of affine expressions")
        end
    end
end

AbstractAlgebra.isnegative(::AffineExpression) = false

function norm(a::AffineExpression)
    sqrt(sum(a.coefficients.^2) + a.constant^2)
end

function +(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients + b.coefficients, a.constant + b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, b.coefficients[i])
            else
                coefficients[j] += b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant+b.constant)
    end
end

function +(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, convert(R, b.coefficients[i]))
        else
            coefficients[j] += convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant+b.constant)
end

function -(a::AffineExpression{T}) where T
    AffineExpression(a.variables, -a.coefficients, -a.constant)
end

function -(a::AffineExpression{T}, b::AffineExpression{T}) where {T}
    if a.variables == b.variables
        AffineExpression{T}(a.variables, a.coefficients - b.coefficients, a.constant - b.constant)
    else
        variables = copy(a.variables)
        coefficients = copy(a.coefficients)
        for i = 1:length(b.variables)
            j = findfirst(isequal(b.variables[i]), variables)
            if j == nothing
                push!(variables, b.variables[i])
                push!(coefficients, -b.coefficients[i])
            else
                coefficients[j] -= b.coefficients[i]
            end
        end
        AffineExpression{T}(variables, coefficients, a.constant-b.constant)
    end
end

function -(a::AffineExpression{S}, b::AffineExpression{T}) where {S,T}
    R = promote_type(S, T)
    variables = copy(a.variables)
    coefficients = convert(Vector{R}, copy(a.coefficients))
    for i = 1:length(b.variables)
        j = findfirst(isequal(b.variables[i]), variables)
        if j == nothing
            push!(variables, b.variables[i])
            push!(coefficients, -convert(R, b.coefficients[i]))
        else
            coefficients[j] -= convert(R, b.coefficients[i])
        end
    end
    AffineExpression{R}(variables, coefficients, a.constant-b.constant)
end

function *(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(b.variables, a.constant * b.coefficients, a.constant * b.constant)
    elseif length(b) == 0
        AffineExpression{T}(a.variables, b.constant * a.coefficients, a.constant * b.constant)
    else
        error("Trying to multiply two nonconstant affine expressions")
    end
end

function /(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b) == 0
        AffineExpression{T}(a.variables, a.coefficients / b.constant, a.constant / b.constant)
    else
        error("Trying impossible division of affine expressions")
    end
end

function inv(a::AffineExpression{T}) where T
    if length(a) == 0
        AffineExpression{T}(a.variables, a.coefficients, inv(a.constant))
    else
        error("Trying impossible inversion")
    end
end

function copy(a::AffineExpression)
    AffineExpression(copy(a.variables), copy(a.coefficients), a.constant)
end

function ==(a::AffineExpression{T}, b::AffineExpression{T}) where T
    a.parent == b.parent && a.constant == b.constant && a.variables == b.variables && a.coefficients == b.coefficients
end

function AbstractAlgebra.mul!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    a = b*c
end

function AbstractAlgebra.addeq!(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if a.variables == b.variables
        a.coefficients += b.coefficients
        a.constant += b.constant
        a
    else
        a = a+b
    end
end

function AbstractAlgebra.zero!(a::AffineExpression{T}) where T
    a.variables = Entry[]
    a.coefficients = T[]
    a.constant = zero(T)
    a
end

function AbstractAlgebra.add!(a::AffineExpression{T}, b::AffineExpression{T}, c::AffineExpression{T}) where T
    if a.variables == b.variables == c.variables
        a.coefficients = b.coefficients
        a.coefficients += c.coefficients
        a.constant = b.constant + c.constant
        a
    else
        a = b+c
    end
end

function AbstractAlgebra.divexact(a::AffineExpression{T}, b::AffineExpression{T}) where T
    if length(b.variables) == 0 && !iszero(b.constant)
        AffineExpression(a.variables, [x//b.constant for x in a.coefficients], a.constant//b.constant)
    else
        error("Trying to divide by nonconstant AffineExpression")
    end
end

function AbstractAlgebra.needs_parentheses(::AffineExpression)
    true
end

function AbstractAlgebra.isone(a::AffineExpression)
    length(a.variables) == 0 && a.constant == 1
end

#### Sparse SDP ###

abstract type Objective{T}; end

struct Minimize{T} <: Objective{T}
    obj::AffineExpression{T}
end

struct Maximize{T} <: Objective{T}
    obj::AffineExpression{T}
end

function generatemapping(objective::Union{T,AffineExpression{T}}, linearconstraints) where T 
    namemap = Dict{Any, Tuple{Int, Dict{Any, Int}}}()
    nextblockindex = 1
    nextentryindices = Dict{Any, Int}()
    l = typeof(objective) != T ? [objective, linearconstraints...] : linearconstraints
    for affexpr in l
        for entry in affexpr.variables
            if haskey(namemap, entry.blockname)
                blockindex, idxmapping = namemap[entry.blockname] 
            else
                blockindex = nextblockindex
                nextblockindex += 1
                idxmapping = Dict{Any, Int}()  
            end
            if !haskey(idxmapping, entry.i)
                idx = get(nextentryindices, entry.blockname, 1)
                idxmapping[entry.i] = idx
                nextentryindices[entry.blockname] = idx + 1
            end
            if !haskey(idxmapping, entry.j)
                idx = get(nextentryindices, entry.blockname, 1)
                idxmapping[entry.j] = idx
                nextentryindices[entry.blockname] = idx + 1
            end
            namemap[entry.blockname] = (blockindex, idxmapping)
        end
    end
    namemap
end

struct SparseSDP{T}
    coeffring
    maximize::Bool
    namemap::Dict{Any, Tuple{Int, Dict{Any, Int}}}
    objective::Union{T,AffineExpression{T}}
    linearconstraints::Vector{AffineExpression{T}}
    function SparseSDP{T}(coeffring, maximize, objective, linearconstraints) where T
        nm = generatemapping(objective, linearconstraints)
        new(coeffring, maximize, nm, objective, linearconstraints)
    end
end

function SparseSDP(objective::Objective{T}, constraints::AffineExpression{T}...) where T
    coeffring = base_ring(parent(objective.obj))
    @assert all(coeffring == base_ring(parent(constraint)) for constraint in constraints)
    SparseSDP{T}(coeffring, typeof(objective) == Maximize{T}, objective.obj, collect(constraints))
end

function SparseSDP(constraints::AffineExpression{T}...) where T
    coeffring = base_ring(parent(objective.obj))
    @assert all(coeffring == base_ring(parent(constraint)) for constraint in constraints)
    SparseSDP{T}(coeffring, true, zero(T), collect(constraints))
end

function psdvariable(R::AbstractAlgebra.Ring, n::Int, blockname=rand(Int))
    [AffineExpression([Entry(blockname, i, j)], [one(R)], zero(R)) for i=1:n, j=1:n]
end

### SDPA Sparse file format ###

function blocksizes(sdp::SparseSDP)
    nm = sdp.namemap
    d = Dict{Int,Int}()
    for (i, dict) in values(nm)
        d[i] = length(dict)
    end
    [d[i] for i = 1:length(d)]    
end

function sdpasparse(sdp::SparseSDP{T}, io::IO=stdout, R=BigFloat) where T
    nm = sdp.namemap

    println(io, length(sdp.linearconstraints))
    println(io, length(nm))
    
    d = Dict{Int,Int}()
    for (i, dict) in values(nm)
        d[i] = length(dict)
    end
    for k = 1:length(d)
        print(io, d[k], ' ')
    end
    println(io)
    
    for constraint in sdp.linearconstraints[1:end-1]
        print(io, -R(constraint.constant), ' ')
    end
    if length(sdp.linearconstraints) > 0
        println(io, -R(sdp.linearconstraints[end].constant))
    end
    
    for i = 0:length(sdp.linearconstraints)
        ac = i == 0 ? sdp.objective : sdp.linearconstraints[i]
        if i == 0 && typeof(sdp.objective) == T
            continue
        end
        for (entry, value) in ac
            v = value
            if !sdp.maximize && i==0 
                v = -v
            end
            if entry.i != entry.j
                v = v // typeof(v)(2)
            end
            a = nm[entry.blockname][2][entry.i]
            b = nm[entry.blockname][2][entry.j]
            if !iszero(v)
                println(io, i, ' ', nm[entry.blockname][1], ' ', min(a,b), ' ', max(a,b), ' ', R(v))
            end
        end
    end
end

### SDP Solution ###

struct SparseSDPSolution{T}
    coeffring
    namemap::Dict{Any, Tuple{Int, Dict{Any, Int}}}
    primalobj::T
    dualobj::T
    primalmatrices::Vector{Matrix{T}}
    dualvector::Vector{T}
    dualmatrices::Vector{Matrix{T}}
end

function +(a::SparseSDPSolution, b::SparseSDPSolution)
    @assert a.namemap == b.namemap
    SparseSDPSolution(a.namemap, a.primalobj + b.primalobj, 
                      a.dualobj + b.dualobj, a.primalmatrices .+ b.primalmatrices, 
                      a.dualvector + b.dualvector, a.dualmatrices .+ b.dualmatrices)
end

function /(a::SparseSDPSolution, c)
    SparseSDPSolution(a.namemap, a.primalobj/c, 
                      a.dualobj/c, a.primalmatrices./c, 
                      a.dualvector/c, a.dualmatrices./c)
end

primalobj(sol::SparseSDPSolution) = sol.primalobj

dualobj(sol::SparseSDPSolution) = sol.dualobj

primalmatrices(sol::SparseSDPSolution) = sol.primalmatrices

function getindex(sol::SparseSDPSolution, entry::Entry)
    bi = sol.namemap[entry.blockname][1]
    i = sol.namemap[entry.blockname][2][entry.i]
    j = sol.namemap[entry.blockname][2][entry.j]
    sol.primalmatrices[bi][i, j]
end

function getindex(sol::SparseSDPSolution, ae::AffineExpression)
    sum(coeff * sol[entry] for (entry, coeff) in ae) + ae.constant
end

function getindex(sol::SparseSDPSolution{T}, m::AbstractArray{AffineExpression{R}}) where {T,R}
    A = Array{T}(undef, size(m)...)
    for i = 1:length(m)
        A[i] = sol[m[i]]
    end
    A
end

function getindex(sol::SparseSDPSolution{T}, m::AbstractArray{AbstractArray{AffineExpression{R}}}) where {T,R}
    B = Array{Array{S}}(undef, size(m)...)
    for i = 1:length(m)
        B[i] = Array{S}(undef, size(m[i])...)
        for j = 1:length(m[i])
            B[i][j] = sol[m[i][j]]
        end
    end
    B
end

function getindex(sol::SparseSDPSolution{T}, m::PolyElem{AffineExpression{S}}) where {T,S}
    R, x = PolynomialRing(parent(one(T)), string(var(parent(m))))
    p = zero(R)
    for i = 0:degree(m)
        p += sol[m.coeffs[i+1]] * x^i
    end
    p
end

### Solvers ###

abstract type AbstractSolver end

abstract type AbstractSDPA <: AbstractSolver end

struct SDPA <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPA(; executable::String="sdpa", 
       verbose::Bool=true) = SDPA(executable, verbose, Float64)

struct SDPAQD <: AbstractSDPA
    executable::String
    verbose::Bool
    T
end

SDPAQD(; executable::String="sdpa_qd", 
         verbose::Bool=true) = SDPAQD(executable, verbose, BigFloat)

struct SDPAGMP <: AbstractSDPA
    executable::String
    verbose::Bool
    T
    maxiteration::Int
    epsilonstar
    lambdastar
    omegastar
    lowerbound
    upperbound
    betastar
    betabar
    gammastar
    epsilondash
    precision::Int
end

SDPAGMP(p::Integer=0; eps="1e-30",
        executable::String="sdpa_gmp", 
        verbose::Bool=true,
        maxiteration=10000,
        epsilonstar=eps,
        lambdastar="1e4",
        omegastar="2.0",
        lowerbound="-1e5",
        upperbound="1e5",
        betastar=["0.1","0.01","0.2"][1+p],
        betabar= ["0.3","0.02","0.4"][1+p],
        gammastar=["0.9","0.98","0.5"][1+p],
        epsilondash=eps,
        precision=[200,100,300][1+p]) = 
               SDPAGMP(executable, verbose, BigFloat, maxiteration,
                       epsilonstar, lambdastar, omegastar, lowerbound,
                       upperbound, betastar, betabar, gammastar,
                       epsilondash, precision)


# Ugly function for solving with sdpa solvers
function solvesdp(sdp::SparseSDP, solver::AbstractSDPA, inputfile = "", outputfile = "")
    F = sdp.coeffring
    setprecision(solver.precision) do 
        function commasplit(s)
            l = []
            c = 0
            prev = 1
            for i = 1:length(s)
                if s[i] == '{'
                    c+=1
                elseif s[i] == '}'
                    c-=1
                elseif s[i] == ',' && c == 0
                    push!(l, s[prev:i-1])
                    prev = i+1
                end
            end
            push!(l, s[prev:end])
            l            
        end

        function parselist(x)
            if x[1] == '{'
                [parselist(w) for w in commasplit(x[2:end-1])]
            else
                parse(BigFloat, x)
            end
        end

        function ff(x, s)
            for i = 1:length(x)-length(s)+1
                if x[i:i+length(s)-1] == s
                    return i
                end
            end
            0
        end

        function stringnormalize(x)
            r = String([c for c in x if c != ' ' && c != '\n'])
            i = ff(r, "}{")
            while i != 0 
                r = r[1:i] * "," * r[i+1:end]
                i = ff(r, "}{")
            end
            r
        end 

        if inputfile == ""
            inputfile, io = mktemp()
            sdpasparse(sdp, io, BigFloat)
            close(io)
        end
        if outputfile == ""
            outputfile = tempname()
        end
        pobj = dobj = zero(F)
        status = ""
        paramfile , paramio = mktemp()
        println(paramio, solver.maxiteration, " unsigned int maxIteration;")
        println(paramio, solver.epsilonstar, " double 0.0 < epsilonStar;")
        println(paramio, solver.lambdastar, " double 0.0 < lambdaStar;")
        println(paramio, solver.omegastar, " double 1.0 < omegaStar;")
        println(paramio, solver.lowerbound, " double lowerBound;")
        println(paramio, solver.upperbound, " double upperBound;")
        println(paramio, solver.betastar, " double 0.0 <= betaStar <  1.0;")
        println(paramio, solver.betabar, " double 0.0 <= betaBar  <  1.0, betaStar <= betaBar;")
        println(paramio, solver.gammastar, " double 0.0 < gammaStar  <  1.0;")
        println(paramio, solver.epsilondash, " double 0.0 < epsilonDash;")
        println(paramio, solver.precision, " precision; ")
        flush(paramio)
        close(paramio)
        open(`$(solver.executable) -ds $inputfile -o $outputfile -p $paramfile`) do io
            for l in eachline(io)
                solver.verbose && println(l)
                if startswith(l, "objValPrimal = ")
                    pobj = F(parse(BigFloat, split(l, " = ")[2]))
                end
                if startswith(l, "objValDual   = ")
                    dobj = F(parse(BigFloat, split(l, " = ")[2]))
                end
                if startswith(l, "phase.value = ")
                    status = strip(split(l, " = ")[2])
                end
            end
        end
        
        xstring = ""
        Xstring = ""
        Ystring = ""
        open(outputfile) do io
            xbool = Xbool = Ybool = false
            for l in eachline(io)
                if startswith(l, "xVec =")
                    xbool = true
                elseif startswith(l, "xMat =")
                    xbool = false
                    Xbool = true
                elseif startswith(l, "yMat =")
                    Xbool = false
                    Ybool = true
                elseif startswith(l, "    main loop time")
                    Ybool = false
                elseif xbool
                    xstring *= strip(l)
                elseif Xbool
                    a = strip(l)
                    Xstring *= a
                elseif Ybool 
                    a = strip(l)
                    Ystring *= a
                end
            end    
        end
        
        y = [F(v) for v in parselist(stringnormalize(xstring))]

        X = parselist(stringnormalize(Xstring))
        
        finalZ = Matrix{Nemo.arb}[]
        for m in X
            n = length(m)
            A = Array{Nemo.arb}(undef, n, n)
            if typeof(m[1]) <: Vector
                for i = 1:n, j = 1:n
                    A[i, j] = F(m[i][j])
                end
            else
                for i= 1:n
                    A[i, i] = F(m[i])
                end
            end 
            push!(finalZ, A)
        end
        
        finalY = Matrix{Nemo.arb}[]
        Y = parselist(stringnormalize(Ystring))
        for m in Y
            n = length(m)
            A = Array{Nemo.arb}(undef, n, n)
            if typeof(m[1]) <: Vector
                for i = 1:n, j = 1:n
                    A[i, j] = F(m[i][j])
                end
            else
                for i= 1:n
                    A[i, i] = F(m[i])
                end
            end 
            push!(finalY, A)
        end
        v = typeof(sdp.objective) <: AffineExpression ? sdp.objective.constant : sdp.objective
        temp = (sdp.maximize ? pobj : -pobj) + F(v)
        status == "pdOPT", SparseSDPSolution(sdp.coeffring, sdp.namemap, temp, sdp.maximize ? dobj : -dobj, finalY, y, finalZ)
    end
end

function monomials(vars, degree)
    degree == 0 && return [one(vars[1])]
    d = [digits(k, base=degree+1, pad=length(vars)) for k=0:(degree+1)^length(vars)-1]
    [prod(vars[k]^exps[k] for k=1:length(vars)) for exps in d if sum(exps) <= degree]
end

end

